Optimal Sequence-Based LQG Control over TCP-like Networks Subject to Random Transmission Delays and Packet Losses

This paper addresses the problem of sequence-based controller design for Networked Control Systems (NCS), where control inputs and measurements are transmitted over TCP-like network connections that are subject to stochastic packet losses and time-varying packet delays. At every time step, the controller sends a sequence of predicted control inputs to the actuator in addition to the current control input. In this sequence-based setup, we derive an optimal solution to the Linear Quadratic Gaussian (LQG) control problem and prove that the separation principle holds. Simulations demonstrate the improved performance of this optimal controller compared to other sequence-based approaches.

==> Defs.h <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%% Formatting of fboxes
%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\fboxrule1pt
\fboxsep3mm
\def\Box#1{{\fboxsep2pt\fbox{$#1$}}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%% Theorem environments
%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\usepackage{theorem}
\theoremheaderfont{\bfseries}
\theoremstyle{plain}
{\theorembodyfont{\itshape} \newtheorem{Theorem}      {Theorem}   [section]}
{\theorembodyfont{\itshape} \newtheorem{Lemma}        {Lemma}     [section]}
% {\theorembodyfont{\sffamily\small} \newtheorem{Example}      {Example}   [section]}
{\theorembodyfont{\itshape\small} \newtheorem{Example}      {Example}   [section]}
{\theorembodyfont{\sffamily}\newtheorem{Corollary}    {Corollary} [section]}
{\theorembodyfont{\itshape} \newtheorem{Remark}       {Remark}    [section]}
{\theorembodyfont{\itshape} \newtheorem{Definition}   {Definition}[section]}

\newenvironment{Proof}
%{\noindent{\scshape Proof.}\small}
{\noindent{\scshape Proof.}}
%{\hspace*{\fill}$\square$\bigskip}
{\hspace*{\fill}$\square$\vfill\noindent}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%% Scaling of Formulae
%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\newlength\EqLen

\def\ScaleInner#1{%
%
\settowidth{\EqLen}{#1}
%
\ifdim\EqLen < \columnwidth%
\begin{equation*}%
\begin{minipage}{\EqLen}#1\end{minipage}%
\end{equation*}%
\else%
\begin{equation*}%
\resizebox{0.99\columnwidth}{!}{\begin{minipage}{\EqLen}#1\end{minipage}}%
\end{equation*}%
\fi%
}%

\def\Scale#1
  {
  \ScaleInner{$ #1 $} 
  }

==> style/Abbrev.h <==
\def\KF{Kalman filter }
\def\EKF{extended Kalman filter }
\def\UKF{unscented Kalman filter }
\def\GM{Gaussian mixture }
\def\GMs{Gaussian mixtures }
\def\PDF{probability density function}

\def\TRU#1{#1}
\def\APX#1{\tilde{#1}}

\def\NewR{{\rm I\hspace{-.17em}R}}
\def\NewZ{{\sf Z\hspace{-.35em}Z}}
\def\NewB{{\rm I\hspace{-.17em}B}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%% Kreuzverweise
%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\def\Eq#1{\eqref{#1}}
\def\Sec#1{Section~\ref{#1}}
\def\SubSec#1{Subsection~\ref{#1}}
\def\Ex#1{Example~\ref{#1}}
\def\Chap#1{Chap.~\ref{#1}}
\def\Fig#1{Fig.~\ref{#1}}
\def\Tab#1{Table~\ref{#1}}

==> style/Math.h <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%% Theorem environments
%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\usepackage{theorem}
%\usepackage{amsthm}
\theoremheaderfont{\bfseries}
\theoremstyle{plain}
{\theorembodyfont{\itshape} \newtheorem{Theorem}     {Theorem}}
{\theorembodyfont{\itshape} \newtheorem{Lemma}       {Lemma}     [section]}
{\theorembodyfont{\sffamily\small} \newtheorem{Example}{Example system}}
{\theorembodyfont{\sffamily}\newtheorem{Corollary}   {Corrolary} [section]}
{\theorembodyfont{\itshape} \newtheorem{Remark}      {Remark}    }
{\theorembodyfont{\rmfamily}\newtheorem{Definition}  {Definition}}
%\theoremheaderfont{\scshape\normalsize}
%\theoremstyle{plain}
%{\theorembodyfont{\normalfont\small} \newtheorem{Proof}	{Proof}}

\newenvironment{Proof}
{\noindent{\scshape Proof.}\small}
{\hspace*{\fill}$\square$}%\bigskip}



\newenvironment{Examplesys}[1]{
\vspace{0.4cm}
\noindent \sffamily{\small{\textbf{Example System#1}}}\\ \small{}
{ } }
% blacksquare

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%% Mathematical Formulae
%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% argmin
%\newcommand{\argmin}[1]{\mathop{\mathrm{arg\; \min_{#1}}}}
% Zufallsvariable
\def\rv#1{\ensuremath{\boldsymbol{#1}}}
% Messung
\def\msr#1{\ensuremath{\hat{#1}}}
% Vektor-Symbole haben einen Unterstrich
\renewcommand{\vec}[1]{\ensuremath{\underline{#1}}}
% Symbol der Gauß-Dichte
\def\Gauss{{\cal N}}
% Parametervektor einer Gaussian Mixture
\def\gmpar{\ensuremath{\underline{\eta}}}
% Zeichen für Transponiert
\newcommand{\trans}[1]{\ensuremath{{#1}^{\text{T}}}}
% Integral über R^<arg>
\newcommand{\intr}[1][]{\ensuremath{\int\limits_{\mathds{R}^{#1}}}}

\def\({\left(}  % große Klammer Auf
\def\){\right)} % große Klammer Zu
\def\[{\left[}  % große [-Klammer Auf
\def\]{\right]} % große ]-Klammer Zu



% wahre prädizierte Dichte
\newcommand{\fp}[3][]{%
	\ifthenelse{\equal{#1}{v}}%
		{\ensuremath{ \tilde{f}_{#3}^{p}(\vec{#2}_{#3}) }}%
		{\ensuremath{ \tilde{f}_{#3}^{p}(#2_{#3}) }}%
}
% prädizierte Dichte
\newcommand{\fpa}[3][]{%
	\ifthenelse{\equal{#1}{v}}%
		{\ensuremath{ f_{#3}^{p}(\vec{#2}_{#3}) }}%
		{\ensuremath{ f_{#3}^{p}(#2_{#3}) }}%
}
% wahre posteriore Dichte
\newcommand{\fe}[3][]{%
	\ifthenelse{\equal{#1}{v}}%
		{\ensuremath{ \tilde{f}_{#3}^{e}(\vec{#2}_{#3}) }}%
		{\ensuremath{ \tilde{f}_{#3}^{e}(#2_{#3}) }}%
}
% posteriore Dichte
\newcommand{\fea}[3][]{%
	\ifthenelse{\equal{#1}{v}}%
		{\ensuremath{ f_{#3}^{e}(\vec{#2}_{#3}) }}%
		{\ensuremath{ f_{#3}^{e}(#2_{#3}) }}%
}
% Transitionsdichte
\newcommand{\ft}[3][]{%
	\ifthenelse{\equal{#1}{v}}%
		{\ensuremath{ \tilde{f}^T\hspace{-.3ex}(\vec{#2}_{#3}) }}%
		{\ensuremath{ \tilde{f}^T\hspace{-.3ex}(#2_{#3}) }}%
}
% zeitinvariante, approximierte Transitionsdichte
\newcommand{\fta}[3][]{%
	\ifthenelse{\equal{#1}{v}}%
		{\ensuremath{ f^T\hspace{-.3ex}(\vec{#2}_{#3}, \gmpar) }}%
		{\ensuremath{ f^T\hspace{-.3ex}(#2_{#3}, \gmpar) }}%
}
% zeitinvariante, approximierte Transitionsdichte
\newcommand{\fti}[3][]{%
	\ifthenelse{\equal{#1}{v}}%
		{\ensuremath{ f^T_i\hspace{-.3ex}(\vec{#2}_{#3}, \gmpar_i) }}%
		{\ensuremath{ f^T_i\hspace{-.3ex}(#2_{#3}, \gmpar_i) }}%
}
% parametrisierte Transitionsdichte
\newcommand{\ftp}[3][]{%
	\ifthenelse{\equal{#1}{v}}%
		{\ensuremath{ \tilde{f}^T\hspace{-.3ex}(\vec{#2}_{#3}, \gamma) }}%
		{\ensuremath{ \tilde{f}^T\hspace{-.3ex}(#2_{#3}, \gamma) }}%
}
% Likelihood
\newcommand{\fl}[3][]{%
	\ifthenelse{\equal{#1}{v}}%
		{\ensuremath{ \tilde{f}^L_{#3}\hspace{-.3ex}(\vec{#2}_{#3}) }}%
		{\ensuremath{ \tilde{f}^L_{#3}\hspace{-.3ex}(#2_{#3}) }}%
}
% zeitinvariante, approximierte Likelihood
\newcommand{\fla}[3][]{%
	\ifthenelse{\equal{#1}{v}}%
		{\ensuremath{ f^L_{#3}\hspace{-.3ex}(\vec{#2}_{#3}, \gmpar_{#3}) }}%
		{\ensuremath{ f^L_{#3}\hspace{-.3ex}(#2_{#3}, \gmpar_{#3}) }}%
}
% wahre, bedingte Dichte
\newcommand{\fc}[4][]{%
	\ifthenelse{\equal{#1}{v}}%
		{\ensuremath{ \tilde{f}(\vec{#2}_{#4}| \vec{#3}_{#4}) }}%
		{\ensuremath{ \tilde{f}(#2_{#4}| {#3}_{#4}) }}%
}
% bedingte Dichte
\newcommand{\fca}[4][]{%
	\ifthenelse{\equal{#1}{v}}%
		{\ensuremath{ f(\vec{#2}_{#4}, \vec{#3}_{#4}, \vec{\eta}) }}%
		{\ensuremath{ f(#2_{#4}, {#3}_{#4}, \vec{\eta}) }}%
}
% parametrisierte bedingte Dichte
\newcommand{\fcp}[4][]{%
	\ifthenelse{\equal{#1}{v}}%
		{\ensuremath{ \tilde{f}(\vec{#2}_{#4}| \vec{#3}_{#4}, \gamma) }}%
		{\ensuremath{ \tilde{f}(#2_{#4}| {#3}_{#4}, \gamma) }}%
}
